SGX Switchless Calls Made Configless

Intel's software guard extensions (SGX) provide hardware enclaves to guarantee confidentiality and integrity for sensitive code and data. However, systems leveraging such security mechanisms must often pay high performance overheads. A major source of this overhead is SGX enclave transitions which induce expensive cross-enclave context switches. The Intel SGX SDK mitigates this with a switchless call mechanism for transitionless cross-enclave calls using worker threads. Intel's SGX switchless call implementation improves performance but provides limited flexibility: developers need to statically fix the system configuration at build time, which is error-prone and misconfigurations lead to performance degradations and waste of CPU resources. ZC-SWITCHLESS is a configless and efficient technique to drive the execution of SGX switchless calls. Its dynamic approach optimises the total switchless worker threads at runtime to minimise CPU waste. The experimental evaluation shows that ZC-SWITCHLESS obviates the performance penalty of misconfigured switchless systems while minimising CPU waste.

==> plots/data/data_analysis.py <==
#
# Author: Peterson Yuhala
# Script to do simple data analysis on csv files
# For example: compare the average ratios of columns
#

import os
import subprocess
import time
import csv
import math
import statistics 
import pandas
from random import randint

BASE = "./openssl/"

FILE2 = BASE + "openssl_zc.csv"
FILE1 = BASE + "2-intel/2_intel_frwoc.csv"

NAN0 = 0.000000001
MICRO = 0.000001
MILLIS = 0.001

#
# Columns to be compared: should be the same as in csv files
# Ratios are col1/col2
#
def get_avg_ratios(col1_name,col2_name):
    col1 = pandas.read_csv(FILE1)[col1_name].tolist()
    col2 = pandas.read_csv(FILE2)[col2_name].tolist()

    #col1 = col1.tolist()
    #col2 = col2.tolist()

    #print(f'Col1: {col1}')
    #print(f'Col2: {col2}')

    #get min list size
    size = min(len(col1),len(col2))
    print(f'Col 1: {col1}')
    print(f'Col 2: {col2}')
    print(f'Min size is: {size}')

    #calculate average ratios
    ratios = []

    for i in range(size):
        if(col2[i] != 0):
            cur = col1[i]/(col2[i])
        else:
            #assume top and bottom are zero --> return 1
            cur = 1
        ratios.append(cur)
    
    print(f'Ratios: {ratios}')
    meanRatio = statistics.mean(ratios)
    print(f'>>>>>>>>>>>> Average ratio: {meanRatio}')

# some column names in benchmarking files: 
#"out->in(s)","in->out(s)","no-proxy-out(ns)","no-proxy-in(ns)"
#"no proxy in (ns)", "no proxy out(ns)" "in->out","out->in(ns)", "in->out+serial(ns)","out->in+serial(ns)"

# replace the parameters with the names of the columns to be compared 
# get_avg_ratios(" tput(ops/s)"," tput(ops/s)")
# openssl: num_bytes, runtime(s), tput(op/s), avg_cpu_usage(%), num_threads

# get_avg_ratios(" runtime(s)"," runtime(s)")
get_avg_ratios(" avg_cpu_usage(%)"," avg_cpu_usage(%)")

==> plots/gen_plots.sh <==
#!/bin/bash

#
# author: peterson yuhala
# script to generate gnuplots
# all rights given up, use as you wish
#
#

# gnuplot read_tput.gp 
# gnuplot lat_kissdb.gp
# gnuplot upd_tput.gp 
# gnuplot cpu_kissdb.gp


generate_openssl() {
    gnuplot 1_lat_cpu_openssl.gp
    gnuplot 2_lat_cpu_openssl.gp
    gnuplot 4_lat_cpu_openssl.gp
}

generate_openssl

# gnuplot lat_openssl.gp
# gnuplot cpu_openssl.gp

# gnuplot lmbench_read_tput.gp
# gnuplot lmbench_read_cpu.gp

# gnuplot lmbench_write_tput.gp
# gnuplot lmbench_write_cpu.gp
